Quark number fluctuations at high temperatures

We calculate the second, fourth and sixth order quark number fluctuations in the deconfined phase of 2+1 flavor QCD using lattices with temporal extent Nt=4, 6, 8 and 12. We consider light, strange and charm quarks. We use p4 action for valence quarks and gauge configurations generated with p4 action with physical value of the strange quark mass and light quark mass mq=0.1ms generated by the RBC-Bielefeld collaboration. We observe that for all quark masses the quark number fluctuations rapidly get close to the corresponding ideal gas limits. We compare our results to predictions of a quasi-particle model and resummed high temperature perturbative calculations. We also investigate correlations among different flavor channels.

==> c2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      2869,         87]
NotebookOptionsPosition[      2550,         71]
NotebookOutlinePosition[      2888,         86]
CellTagsIndexPosition[      2845,         83]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", "0.00366655509491074"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", "206"}], ";", 
  RowBox[{"n", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"c", "\[Equal]", 
    RowBox[{
     RowBox[{"6", "/", 
      RowBox[{"Pi", "^", "2"}]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}]}], "*", 
        RowBox[{"BesselK", "[", 
         RowBox[{"2", ",", 
          RowBox[{"l", "*", "m"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "n"}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.464792898920985*^9, 3.464792899858787*^9}, {
   3.46479293275389*^9, 3.464793016488962*^9}, 3.464793081449875*^9, {
   3.4647931808020983`*^9, 3.464793224187883*^9}, {3.464793256351039*^9, 
   3.46479327034369*^9}, 3.464793304153314*^9, {3.464793370392386*^9, 
   3.464793372099382*^9}, {3.4647934025110283`*^9, 3.464793415922512*^9}, {
   3.4647934510595837`*^9, 3.464793501577817*^9}, {3.464793587724639*^9, 
   3.464793593897872*^9}, {3.464793718694365*^9, 3.464793718945953*^9}, {
   3.464793750198543*^9, 3.4647937683494883`*^9}, {3.4647938626305428`*^9, 
   3.464793885371108*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"m", "\[Rule]", "4.886569279051377`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.46479297345967*^9, 3.464793019595392*^9, 3.46479308226796*^9, 
   3.464793232223446*^9, 3.4647932715223627`*^9, 3.464793304726521*^9, 
   3.464793373217231*^9, 3.4647934172986298`*^9, 3.464793456225321*^9, {
   3.4647934961453037`*^9, 3.4647935029255133`*^9}, 3.4647935988919077`*^9, 
   3.464793720600026*^9, {3.4647937525140142`*^9, 3.464793769624588*^9}, {
   3.4647938661884813`*^9, 3.464793887363476*^9}}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1433, 35, 73, "Input"],
Cell[2003, 59, 531, 9, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

